Multiplayer Interactive World Models with Representation Autoencoders

We introduce the first multiplayer world model for highly dynamic environments governed by complex physical interactions. Whereas single-player world models treat the other agents as part of the environment, ours conditions on the action streams of multiple agents, learning to attribute changes in the scene to the correct player and to stay coherent under arbitrary combinations of their actions. We study this problem in the game of Rocket League, where players compete and cooperate under fast, tightly coupled dynamics. Trained on 10,000 hours of gameplay collected with publicly available bots, our 5-billion-parameter latent diffusion model generates four-player matches in real time, producing 20 frames per second on a single Nvidia B200 GPU. Although trained only on short clips, its rollouts stay stable far beyond the training horizon: distributional quality holds steady out to five minutes, the longest horizon we measure, and in practice we observe rollouts continuing for hours with no sign of collapse. We systematically investigate the central design choices: the video codec, the generative objective, and the multiplayer conditioning scheme. In addition, we characterize how behavior changes with model and data scale, including the capabilities that emerge and the failure modes that persist. We further develop targeted evaluations that probe the model's physical understanding rather than visual appearance alone. To support continued research on multiplayer world models, we release our dataset, our full training and inference codebase, and a live demo.

==> figures/intro_figure/build_figure_player_by_time.py <==
"""Generate figure_player_by_time.png.

Layout: 4 player rows (P1..P4) x 3 timestep columns (t0, t0+2s, t0+10s).
Each source frame is a 2x2 grid of the four players' viewpoints; each cell of the
figure is one quadrant of one frame:

    Row 1 = P1 (top-left)      Row 3 = P3 (bottom-left)
    Row 2 = P2 (top-right)     Row 4 = P4 (bottom-right)

The three columns are three frames along the trajectory. Players 1-2 (blue team) get
blue borders and a light-blue group panel; players 3-4 (orange team) get orange.

Note: the geometry and colours below were measured from the original figure (no build
script existed); the numbers are in original-figure pixel coordinates.

Run:
    python build_figure_player_by_time.py
"""

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch
from PIL import Image
import numpy as np
from pathlib import Path

BASE = Path(__file__).parent
OUT = BASE / "figure_player_by_time.png"

# Output canvas. Width trimmed so the right margin matches the left (panel ends at 1898).
W, H = 1916, 1563
DPI = 200

# Source frames, one per column (t0, t0+2s, t0+10s). Each is a 2x2 player grid.
COLS = ["champions_trim_0034.png", "champions_trim_0127.png", "champions_trim_0188.png"]
# Row index -> (grid_row, grid_col) quadrant: P1 TL, P2 TR, P3 BL, P4 BR.
QUAD = [(0, 0), (0, 1), (1, 0), (1, 1)]

# Cell boxes in original-figure pixels: (x0, x1) per column, (y0, y1) per row.
# Columns are shifted left (vs. the original) to shrink the "Player N" left gutter.
COLX = [(104, 687), (699, 1281), (1294, 1876)]
ROWY = [(71, 399), (449, 777), (825, 1153), (1202, 1530)]

# Group panels: (x0, x1, y0, y1). Right edge tightened to the last column.
BLUE_PANEL = (18, 1898, 63, 790)
ORANGE_PANEL = (18, 1898, 812, 1544)


def c(rgb):
    return tuple(v / 255 for v in rgb)


BLUE_BORDER = c((47, 109, 179))
ORANGE_BORDER = c((211, 113, 26))
BLUE_FILL = c((222, 233, 246))
ORANGE_FILL = c((251, 230, 217))
BLUE_PANEL_EDGE = c((99, 145, 198))
ORANGE_PANEL_EDGE = c((215, 127, 49))

ROW_BORDER = [BLUE_BORDER, BLUE_BORDER, ORANGE_BORDER, ORANGE_BORDER]

HEADERS = [r"$t_0$", r"$t_0 + 6\,\mathrm{s}$", r"$t_0 + 8\,\mathrm{s}$"]
ROW_LABELS = [r"$\mathrm{Player\ 1}$", r"$\mathrm{Player\ 2}$",
              r"$\mathrm{Player\ 3}$", r"$\mathrm{Player\ 4}$"]

matplotlib.rcParams.update({
    "font.family": "serif",
    "mathtext.fontset": "cm",  # Computer Modern look for the headers/labels
})


def load_quads():
    """Return {(row, col): HxWx3 quadrant array} for every figure cell."""
    quads = {}
    for ci, name in enumerate(COLS):
        im = np.array(Image.open(BASE / name).convert("RGB"))
        gh, gw = im.shape[0] // 2, im.shape[1] // 2
        for ri, (qr, qc) in enumerate(QUAD):
            quads[(ri, ci)] = im[qr * gh:(qr + 1) * gh, qc * gw:(qc + 1) * gw]
    return quads


def px_to_fig_rect(x0, x1, y0, y1):
    """Pixel box (y down) -> matplotlib axes rect [left, bottom, w, h] (fraction, y up)."""
    return [x0 / W, 1 - y1 / H, (x1 - x0) / W, (y1 - y0) / H]


def main():
    fig = plt.figure(figsize=(W / DPI, H / DPI), dpi=DPI)
    fig.patch.set_facecolor("white")

    # Background axes in pixel coords (y down) for the two group panels.
    bg = fig.add_axes([0, 0, 1, 1])
    bg.set_xlim(0, W)
    bg.set_ylim(H, 0)
    bg.axis("off")
    for panel, fill, edge in [(BLUE_PANEL, BLUE_FILL, BLUE_PANEL_EDGE),
                              (ORANGE_PANEL, ORANGE_FILL, ORANGE_PANEL_EDGE)]:
        x0, x1, y0, y1 = panel
        bg.add_patch(FancyBboxPatch(
            (x0, y0), x1 - x0, y1 - y0,
            boxstyle="round,pad=0,rounding_size=22",
            linewidth=1.2, edgecolor=edge, facecolor=fill, mutation_aspect=1,
            zorder=1,
        ))

    quads = load_quads()
    for ri in range(4):
        y0, y1 = ROWY[ri]
        for ci in range(3):
            x0, x1 = COLX[ci]
            ax = fig.add_axes(px_to_fig_rect(x0, x1, y0, y1), zorder=3)
            ax.imshow(quads[(ri, ci)], aspect="auto")
            ax.set_xticks([]); ax.set_yticks([])
            for sp in ax.spines.values():
                sp.set_edgecolor(ROW_BORDER[ri])
                sp.set_linewidth(1.5)

    # Column headers, centered over each column.
    for ci in range(3):
        xc = (COLX[ci][0] + COLX[ci][1]) / 2 / W
        fig.text(xc, 1 - 34 / H, HEADERS[ci], ha="center", va="center",
                 fontsize=20, color="black")

    # Row labels, rotated and coloured by team, in the left margin.
    for ri in range(4):
        yc = 1 - (ROWY[ri][0] + ROWY[ri][1]) / 2 / H
        fig.text(52 / W, yc, ROW_LABELS[ri], ha="center", va="center",
                 rotation=90, fontsize=19, color=ROW_BORDER[ri])

    fig.savefig(OUT, dpi=DPI)
    print("wrote", OUT)


if __name__ == "__main__":
    main()


==> figures/intro_figure/build_figure_player_by_time_destroy.py <==
"""Generate figure_player_by_time_destroy.png (desert "destroy" sequence).

Layout: 4 player rows (P1..P4) x 3 timestep columns (t0, t1, t2).
Each source frame is a 2x2 grid of the four players' viewpoints; each cell of the
figure is one quadrant of one frame:

    Row 1 = P1 (top-left)      Row 3 = P3 (bottom-left)
    Row 2 = P2 (top-right)     Row 4 = P4 (bottom-right)

The three columns are three frames along the trajectory. Players 1-2 (blue team) get
blue borders and a light-blue group panel; players 3-4 (orange team) get orange.

Note: the geometry and colours below were measured from the original figure (no build
script existed); the numbers are in original-figure pixel coordinates.

Run:
    python build_figure_player_by_time_destroy.py
"""

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch
from PIL import Image
import numpy as np
from pathlib import Path

BASE = Path(__file__).parent
SRC = BASE / "destroy"  # source frames live in the destroy/ subfolder
OUT = BASE / "figure_player_by_time_destroy.png"

# Output canvas. Width trimmed so the right margin matches the left (panel ends at 1898).
W, H = 1916, 1563
DPI = 200

# Source frames, one per column (t0, t1, t2). Each is a 2x2 player grid.
COLS = ["desert_trim_0064.png", "desert_trim_0070.png", "desert_trim_0080.png"]
# Row index -> (grid_row, grid_col) quadrant: P1 TL, P2 TR, P3 BL, P4 BR.
QUAD = [(0, 0), (0, 1), (1, 0), (1, 1)]

# Cell boxes in original-figure pixels: (x0, x1) per column, (y0, y1) per row.
# Columns are shifted left (vs. the original) to shrink the "Player N" left gutter.
COLX = [(104, 687), (699, 1281), (1294, 1876)]
ROWY = [(71, 399), (449, 777), (825, 1153), (1202, 1530)]

# Group panels: (x0, x1, y0, y1). Right edge tightened to the last column.
BLUE_PANEL = (18, 1898, 63, 790)
ORANGE_PANEL = (18, 1898, 812, 1544)


def c(rgb):
    return tuple(v / 255 for v in rgb)


BLUE_BORDER = c((47, 109, 179))
ORANGE_BORDER = c((211, 113, 26))
BLUE_FILL = c((222, 233, 246))
ORANGE_FILL = c((251, 230, 217))
BLUE_PANEL_EDGE = c((99, 145, 198))
ORANGE_PANEL_EDGE = c((215, 127, 49))

ROW_BORDER = [BLUE_BORDER, BLUE_BORDER, ORANGE_BORDER, ORANGE_BORDER]

HEADERS = [r"$t_0$", r"$t_1$", r"$t_2$"]
ROW_LABELS = [r"$\mathrm{Player\ 1}$", r"$\mathrm{Player\ 2}$",
              r"$\mathrm{Player\ 3}$", r"$\mathrm{Player\ 4}$"]

matplotlib.rcParams.update({
    "font.family": "serif",
    "mathtext.fontset": "cm",  # Computer Modern look for the headers/labels
})


def load_quads():
    """Return {(row, col): HxWx3 quadrant array} for every figure cell."""
    quads = {}
    for ci, name in enumerate(COLS):
        im = np.array(Image.open(SRC / name).convert("RGB"))
        gh, gw = im.shape[0] // 2, im.shape[1] // 2
        for ri, (qr, qc) in enumerate(QUAD):
            quads[(ri, ci)] = im[qr * gh:(qr + 1) * gh, qc * gw:(qc + 1) * gw]
    return quads


def px_to_fig_rect(x0, x1, y0, y1):
    """Pixel box (y down) -> matplotlib axes rect [left, bottom, w, h] (fraction, y up)."""
    return [x0 / W, 1 - y1 / H, (x1 - x0) / W, (y1 - y0) / H]


def main():
    fig = plt.figure(figsize=(W / DPI, H / DPI), dpi=DPI)
    fig.patch.set_facecolor("white")

    # Background axes in pixel coords (y down) for the two group panels.
    bg = fig.add_axes([0, 0, 1, 1])
    bg.set_xlim(0, W)
    bg.set_ylim(H, 0)
    bg.axis("off")
    for panel, fill, edge in [(BLUE_PANEL, BLUE_FILL, BLUE_PANEL_EDGE),
                              (ORANGE_PANEL, ORANGE_FILL, ORANGE_PANEL_EDGE)]:
        x0, x1, y0, y1 = panel
        bg.add_patch(FancyBboxPatch(
            (x0, y0), x1 - x0, y1 - y0,
            boxstyle="round,pad=0,rounding_size=22",
            linewidth=1.2, edgecolor=edge, facecolor=fill, mutation_aspect=1,
            zorder=1,
        ))

    quads = load_quads()
    for ri in range(4):
        y0, y1 = ROWY[ri]
        for ci in range(3):
            x0, x1 = COLX[ci]
            ax = fig.add_axes(px_to_fig_rect(x0, x1, y0, y1), zorder=3)
            ax.imshow(quads[(ri, ci)], aspect="auto")
            ax.set_xticks([]); ax.set_yticks([])
            for sp in ax.spines.values():
                sp.set_edgecolor(ROW_BORDER[ri])
                sp.set_linewidth(1.5)

    # Column headers, centered over each column.
    for ci in range(3):
        xc = (COLX[ci][0] + COLX[ci][1]) / 2 / W
        fig.text(xc, 1 - 34 / H, HEADERS[ci], ha="center", va="center",
                 fontsize=20, color="black")

    # Row labels, rotated and coloured by team, in the left margin.
    for ri in range(4):
        yc = 1 - (ROWY[ri][0] + ROWY[ri][1]) / 2 / H
        fig.text(52 / W, yc, ROW_LABELS[ri], ha="center", va="center",
                 rotation=90, fontsize=19, color=ROW_BORDER[ri])

    fig.savefig(OUT, dpi=DPI)
    print("wrote", OUT)


if __name__ == "__main__":
    main()


==> figures/intro_figure/build_figure_player_by_time_goal.py <==
"""Generate figure_player_by_time_goal.png (temple "goal" sequence).

Layout: 4 player rows (P1..P4) x 3 timestep columns (t0, t1, t2).
Each source frame is a 2x2 grid of the four players' viewpoints; each cell of the
figure is one quadrant of one frame:

    Row 1 = P1 (top-left)      Row 3 = P3 (bottom-left)
    Row 2 = P2 (top-right)     Row 4 = P4 (bottom-right)

The three columns are three frames along the trajectory. Players 1-2 (blue team) get
blue borders and a light-blue group panel; players 3-4 (orange team) get orange.

Note: the geometry and colours below were measured from the original figure (no build
script existed); the numbers are in original-figure pixel coordinates.

Run:
    python build_figure_player_by_time_goal.py
"""

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch
from PIL import Image
import numpy as np
from pathlib import Path

BASE = Path(__file__).parent
SRC = BASE / "goal"  # source frames live in the goal/ subfolder
OUT = BASE / "figure_player_by_time_goal.png"

# Output canvas. Width trimmed so the right margin matches the left (panel ends at 1898).
W, H = 1916, 1563
DPI = 200

# Source frames, one per column (t0, t1, t2). Each is a 2x2 player grid.
COLS = ["temple_trim_0120.png", "temple_trim_0136.png", "temple_trim_0155.png"]
# Row index -> (grid_row, grid_col) quadrant: P1 TL, P2 TR, P3 BL, P4 BR.
QUAD = [(0, 0), (0, 1), (1, 0), (1, 1)]

# Cell boxes in original-figure pixels: (x0, x1) per column, (y0, y1) per row.
# Columns are shifted left (vs. the original) to shrink the "Player N" left gutter.
COLX = [(104, 687), (699, 1281), (1294, 1876)]
ROWY = [(71, 399), (449, 777), (825, 1153), (1202, 1530)]

# Group panels: (x0, x1, y0, y1). Right edge tightened to the last column.
BLUE_PANEL = (18, 1898, 63, 790)
ORANGE_PANEL = (18, 1898, 812, 1544)


def c(rgb):
    return tuple(v / 255 for v in rgb)


BLUE_BORDER = c((47, 109, 179))
ORANGE_BORDER = c((211, 113, 26))
BLUE_FILL = c((222, 233, 246))
ORANGE_FILL = c((251, 230, 217))
BLUE_PANEL_EDGE = c((99, 145, 198))
ORANGE_PANEL_EDGE = c((215, 127, 49))

ROW_BORDER = [BLUE_BORDER, BLUE_BORDER, ORANGE_BORDER, ORANGE_BORDER]

HEADERS = [r"$t_0$", r"$t_1$", r"$t_2$"]
ROW_LABELS = [r"$\mathrm{Player\ 1}$", r"$\mathrm{Player\ 2}$",
              r"$\mathrm{Player\ 3}$", r"$\mathrm{Player\ 4}$"]

matplotlib.rcParams.update({
    "font.family": "serif",
    "mathtext.fontset": "cm",  # Computer Modern look for the headers/labels
})


def load_quads():
    """Return {(row, col): HxWx3 quadrant array} for every figure cell."""
    quads = {}
    for ci, name in enumerate(COLS):
        im = np.array(Image.open(SRC / name).convert("RGB"))
        gh, gw = im.shape[0] // 2, im.shape[1] // 2
        for ri, (qr, qc) in enumerate(QUAD):
            quads[(ri, ci)] = im[qr * gh:(qr + 1) * gh, qc * gw:(qc + 1) * gw]
    return quads


def px_to_fig_rect(x0, x1, y0, y1):
    """Pixel box (y down) -> matplotlib axes rect [left, bottom, w, h] (fraction, y up)."""
    return [x0 / W, 1 - y1 / H, (x1 - x0) / W, (y1 - y0) / H]


def main():
    fig = plt.figure(figsize=(W / DPI, H / DPI), dpi=DPI)
    fig.patch.set_facecolor("white")

    # Background axes in pixel coords (y down) for the two group panels.
    bg = fig.add_axes([0, 0, 1, 1])
    bg.set_xlim(0, W)
    bg.set_ylim(H, 0)
    bg.axis("off")
    for panel, fill, edge in [(BLUE_PANEL, BLUE_FILL, BLUE_PANEL_EDGE),
                              (ORANGE_PANEL, ORANGE_FILL, ORANGE_PANEL_EDGE)]:
        x0, x1, y0, y1 = panel
        bg.add_patch(FancyBboxPatch(
            (x0, y0), x1 - x0, y1 - y0,
            boxstyle="round,pad=0,rounding_size=22",
            linewidth=1.2, edgecolor=edge, facecolor=fill, mutation_aspect=1,
            zorder=1,
        ))

    quads = load_quads()
    for ri in range(4):
        y0, y1 = ROWY[ri]
        for ci in range(3):
            x0, x1 = COLX[ci]
            ax = fig.add_axes(px_to_fig_rect(x0, x1, y0, y1), zorder=3)
            ax.imshow(quads[(ri, ci)], aspect="auto")
            ax.set_xticks([]); ax.set_yticks([])
            for sp in ax.spines.values():
                sp.set_edgecolor(ROW_BORDER[ri])
                sp.set_linewidth(1.5)

    # Column headers, centered over each column.
    for ci in range(3):
        xc = (COLX[ci][0] + COLX[ci][1]) / 2 / W
        fig.text(xc, 1 - 34 / H, HEADERS[ci], ha="center", va="center",
                 fontsize=20, color="black")

    # Row labels, rotated and coloured by team, in the left margin.
    for ri in range(4):
        yc = 1 - (ROWY[ri][0] + ROWY[ri][1]) / 2 / H
        fig.text(52 / W, yc, ROW_LABELS[ri], ha="center", va="center",
                 rotation=90, fontsize=19, color=ROW_BORDER[ri])

    fig.savefig(OUT, dpi=DPI)
    print("wrote", OUT)


if __name__ == "__main__":
    main()

